Internal Deployment in the AI Act

This memorandum analyzes and stress-tests arguments in favor and against the inclusion of internal deployment within the scope of the European Union Artificial Intelligence Act (AI Act). In doing so, it aims to offer several possible interpretative pathways to the European Commission, AI providers and deployers, courts, and the legal and policy community at large based on Articles 2(1), 2(6), 2(8) of the AI Act. Specifically, this memorandum first analyzes interpretative pathways based on Article 2(1)(a)-(c) supporting the application of the AI Act to internally deployed AI models and systems. Then, it examines possible objections and exceptions based on Articles 2(6) and 2(8), with particular attention to the complexity of the scientific R&D exception under Article 2(6). Finally, it illustrates how Articles 2(1), 2(6), and 2(8) can be viewed as complementary to each other, once broken down to their most plausible meaning and interpreted in conjunction with Articles 3(1), 3(3), 3(4), 3(9), 3(10), 3(11), 3(12), 3(63), and Recitals 12, 13, 21, 25, 97, 109, and 110. Published as a chapter of the Cambridge Commentary on EU General-Purpose AI Law at https://cambridge-commentary.ai/internal-deployment-in-the-ai-act/

==> convert.py <==
#!/usr/bin/env python3
"""Convert the EU AI Act markdown chapter to LaTeX."""

import re

with open('/mnt/user-data/uploads/INTERNAL_CLEAN_20260512_Internal_Deployment_in_the_EU_AI_Act.md', 'r') as f:
    md = f.read()

# ----------------------------------------------------------------------------
# Step 1: Separate body from footnote definitions
# ----------------------------------------------------------------------------
# Footnote definitions look like:  [^N]: text...
# They start at the bottom of the document
# Image definitions: [image1]: <data:image/png;base64,...>

# Strip image base64 definitions
md = re.sub(r'\[image\d+\]:\s*<data:image/png;base64,[^>]+>', '', md)

# Find all footnote definitions and capture them, then remove from body
footnote_defs = {}
fn_pattern = re.compile(r'^\[\^(\d+)\]:\s*(.*?)(?=^\[\^\d+\]:|\Z)', re.DOTALL | re.MULTILINE)
for m in fn_pattern.finditer(md):
    num = m.group(1)
    text = m.group(2).strip()
    # Clean up trailing whitespace and merge multi-line footnotes
    text = re.sub(r'\s+', ' ', text)
    footnote_defs[num] = text

# Remove footnote definitions from body
body = fn_pattern.sub('', md).strip()

print(f"Found {len(footnote_defs)} footnotes")
print(f"Body length: {len(body)}")

# ----------------------------------------------------------------------------
# Step 2: Convert markdown inline elements to LaTeX
# ----------------------------------------------------------------------------

def escape_latex_special(text):
    """Escape special LaTeX characters in plain text segments."""
    # First, unescape markdown backslash-escapes for non-special chars by introducing
    # protect tokens. The markdown spec escapes: \ ` * _ { } [ ] ( ) # + - . ! & < > | / : ;
    # We protect the unescaped form, then re-escape only what LaTeX requires.
    escape_map = {
        r'\&': '\x00AMP\x00',
        r'\_': '\x00UND\x00',
        r'\[': '\x00LBRK\x00',
        r'\]': '\x00RBRK\x00',
        r'\.': '\x00DOT\x00',
        r'\<': '\x00LT\x00',
        r'\>': '\x00GT\x00',
        r'\|': '\x00PIPE\x00',
        r'\(': '\x00LPAR\x00',
        r'\)': '\x00RPAR\x00',
        r'\!': '\x00BANG\x00',
        r'\#': '\x00HASH\x00',
        r'\+': '\x00PLUS\x00',
        r'\-': '\x00DASH\x00',
        r'\:': '\x00COL\x00',
        r'\;': '\x00SEMI\x00',
        r'\/': '\x00SLASH\x00',
        r'\`': '\x00BTICK\x00',
    }
    for src, dst in escape_map.items():
        text = text.replace(src, dst)

    # Real escapes
    text = text.replace('\\', r'\textbackslash{}')
    text = text.replace('&', r'\&')
    text = text.replace('%', r'\%')
    text = text.replace('$', r'\$')
    text = text.replace('#', r'\#')
    text = text.replace('_', r'\_')
    text = text.replace('{', r'\{')
    text = text.replace('}', r'\}')
    text = text.replace('~', r'\textasciitilde{}')
    text = text.replace('^', r'\^{}')
    text = text.replace('<', r'\textless{}')
    text = text.replace('>', r'\textgreater{}')
    text = text.replace('|', r'\textbar{}')

    # Restore protected chars (after escaping is done)
    restore_map = {
        '\x00AMP\x00': r'\&',
        '\x00UND\x00': r'\_',
        '\x00LBRK\x00': '[',
        '\x00RBRK\x00': ']',
        '\x00DOT\x00': '.',
        '\x00LT\x00': r'\textless{}',
        '\x00GT\x00': r'\textgreater{}',
        '\x00PIPE\x00': r'\textbar{}',
        '\x00LPAR\x00': '(',
        '\x00RPAR\x00': ')',
        '\x00BANG\x00': '!',
        '\x00HASH\x00': r'\#',
        '\x00PLUS\x00': '+',
        '\x00DASH\x00': '-',
        '\x00COL\x00': ':',
        '\x00SEMI\x00': ';',
        '\x00SLASH\x00': '/',
        '\x00BTICK\x00': '`',
    }
    for src, dst in restore_map.items():
        text = text.replace(src, dst)

    # Special chars from text:
    text = text.replace('§', r'\S{}')
    text = text.replace('“', "``")
    text = text.replace('”', "''")
    text = text.replace('‘', "`")
    text = text.replace('’', "'")
    text = text.replace('–', '--')
    text = text.replace('—', '---')
    text = text.replace('…', r'\ldots{}')
    text = text.replace('•', r'\textbullet{}')

    # Remove zero-width characters and other invisible chars that break pdflatex
    text = text.replace('\u200B', '')  # zero-width space
    text = text.replace('\u200C', '')  # zero-width non-joiner
    text = text.replace('\u200D', '')  # zero-width joiner
    text = text.replace('\uFEFF', '')  # BOM
    text = text.replace('\u2011', '-') # non-breaking hyphen
    text = text.replace('\u00A0', ' ') # non-breaking space → regular
    text = text.replace('\u202F', ' ') # narrow no-break space
    text = text.replace('\u2009', ' ') # thin space

    return text


def convert_inline(text, with_footnotes=True):
    """Convert markdown inline formatting to LaTeX.
    Process in this order:
    1. Footnote refs [^N] → placeholders with \\footnote{...}
    2. Links [text](url) → placeholders
    3. Bold **text** and italic *text* → placeholders
    4. Escape special chars in remaining text
    5. Restore placeholders with LaTeX commands
    """
    placeholders = {}
    counter = [0]

    def make_ph(content):
        key = f"\x01PH{counter[0]}\x02"
        placeholders[key] = content
        counter[0] += 1
        return key

    # Footnote refs FIRST — before they can be eaten by link regex or escaped
    if with_footnotes:
        def fn_repl(m):
            num = m.group(1)
            if num in processed_footnotes:
                return make_ph(f"\\footnote{{{processed_footnotes[num]}}}")
            return make_ph(f"[FN{num}]")
        text = re.sub(r'\[\^(\d+)\]', fn_repl, text)

    # Links: [text](url) — process before bold/italic since they may contain emphasis
    def link_repl(m):
        link_text = m.group(1)
        url = m.group(2)
        # Recursively process emphasis inside link text (no footnotes inside links)
        inner = convert_emphasis_only(link_text)
        # Unescape markdown-style escapes in URL (e.g. \( \) \_ \& \. \[ \])
        url = re.sub(r'\\([()_&.\[\]\\])', r'\1', url)
        # For \href{URL}{...}, the URL arg needs # and % escaped, and { } are forbidden.
        # Most other chars (including & ~ _) are fine inside \href.
        # We URL-encode the truly problematic ones.
        url_safe = url.replace('%', r'\%').replace('#', r'\#')
        return make_ph(f"\\href{{{url_safe}}}{{{inner}}}")

    text = re.sub(r'\[([^\]]+)\]\(((?:\\.|[^)\\])+)\)', link_repl, text)

    # Bold-italic ***text***
    text = re.sub(r'\*\*\*([^*]+)\*\*\*', lambda m: make_ph(f"\\textbf{{\\emph{{{escape_latex_special(m.group(1))}}}}}"), text)
    # Bold **text** — allow inner italics; recursively process the content
    def bold_repl(m):
        inner_raw = m.group(1)
        # Recursively handle italics inside bold
        inner = re.sub(r'\*([^*]+?)\*', lambda mm: f"\\emph{{{escape_latex_special(mm.group(1))}}}", inner_raw)
        # Then escape any remaining special chars in the bold's plain text bits
        # We split on existing \emph{...} segments to avoid double-escaping
        parts = re.split(r'(\\emph\{[^}]*\})', inner)
        out = ''.join(p if p.startswith('\\emph{') else escape_latex_special(p) for p in parts)
        return make_ph(f"\\textbf{{{out}}}")
    text = re.sub(r'\*\*(.+?)\*\*', bold_repl, text)
    # Italic *text*
    text = re.sub(r'\*([^*]+?)\*', lambda m: make_ph(f"\\emph{{{escape_latex_special(m.group(1))}}}"), text)

    # Any remaining bare * is from malformed nested emphasis in the source
    # (italic-within-italic, which markdown can't represent). Strip.
    text = text.replace('*', '')

    # Now escape the rest
    text = escape_latex_special(text)

    # Restore placeholders
    for key, val in placeholders.items():
        text = text.replace(key, val)

    return text


def convert_emphasis_only(text):
    """For text already inside a link or footnote, only handle emphasis and escape."""
    placeholders = {}
    counter = [0]

    def make_ph(content):
        key = f"\x01PH{counter[0]}\x02"
        placeholders[key] = content
        counter[0] += 1
        return key

    text = re.sub(r'\*\*\*([^*]+)\*\*\*', lambda m: make_ph(f"\\textbf{{\\emph{{{escape_latex_special(m.group(1))}}}}}"), text)
    def bold_repl(m):
        inner_raw = m.group(1)
        inner = re.sub(r'\*([^*]+?)\*', lambda mm: f"\\emph{{{escape_latex_special(mm.group(1))}}}", inner_raw)
        parts = re.split(r'(\\emph\{[^}]*\})', inner)
        out = ''.join(p if p.startswith('\\emph{') else escape_latex_special(p) for p in parts)
        return make_ph(f"\\textbf{{{out}}}")
    text = re.sub(r'\*\*(.+?)\*\*', bold_repl, text)
    text = re.sub(r'\*([^*]+?)\*', lambda m: make_ph(f"\\emph{{{escape_latex_special(m.group(1))}}}"), text)
    text = text.replace('*', '')

    text = escape_latex_special(text)
    for key, val in placeholders.items():
        text = text.replace(key, val)
    return text


# ----------------------------------------------------------------------------
# Step 3: Process footnotes — convert markdown inside them
# ----------------------------------------------------------------------------

processed_footnotes = {}
for num, ftext in footnote_defs.items():
    processed_footnotes[num] = convert_inline(ftext)


# ----------------------------------------------------------------------------
# Step 4: Process the body, converting [^N] references to \footnote{...}
# ----------------------------------------------------------------------------

def convert_footnote_refs(text):
    """Replace [^N] with \footnote{...content...}"""
    def repl(m):
        num = m.group(1)
        if num in processed_footnotes:
            return f"\\footnote{{{processed_footnotes[num]}}}"
        return f"[FN{num}]"
    return re.sub(r'\[\^(\d+)\]', repl, text)


# ----------------------------------------------------------------------------
# Step 5: Process the body line by line for structure
# ----------------------------------------------------------------------------

def process_body(body):
    lines = body.split('\n')
    out_lines = []
    i = 0
    while i < len(lines):
        line = lines[i]
        stripped = line.strip()

        # Empty line
        if not stripped:
            out_lines.append('')
            i += 1
            continue

        # Headings
        # # **Heading**  -> section
        # ## **Heading** -> subsection
        # ### **Heading** -> subsubsection
        m = re.match(r'^(#{1,4})\s+(.+)$', stripped)
        if m:
            level = len(m.group(1))
            heading_text = m.group(2).strip()
            # Strip enclosing ** if entire heading is bold
            heading_text = re.sub(r'^\*\*(.+)\*\*$', r'\1', heading_text).strip()
            # Convert escaped chars in heading
            heading_text = heading_text.replace(r'\&', '&').replace(r'\_', '_').replace(r'\.', '.')
            # Remove leading numbers like "2.1.1\t" or "2\.\t" — leave them as part of heading text? 
            # The numbering is part of the original; let's keep it
            # But strip \t
            heading_text = heading_text.replace('\\t', '').replace('\t', ' ').strip()
            # Convert any leftover inline markdown in heading
            heading_text_latex = convert_inline(heading_text)
            # Remove any \footnote and \textbf wrapping the entire heading
            
            if level == 1:
                out_lines.append(f"\n\\section*{{{heading_text_latex}}}")
                out_lines.append(f"\\addcontentsline{{toc}}{{section}}{{{heading_text_latex}}}")
            elif level == 2:
                out_lines.append(f"\n\\subsection*{{{heading_text_latex}}}")
                out_lines.append(f"\\addcontentsline{{toc}}{{subsection}}{{{heading_text_latex}}}")
            elif level == 3:
                out_lines.append(f"\n\\subsubsection*{{{heading_text_latex}}}")
                out_lines.append(f"\\addcontentsline{{toc}}{{subsubsection}}{{{heading_text_latex}}}")
            else:
                out_lines.append(f"\n\\paragraph{{{heading_text_latex}}}")
            i += 1
            continue

        # Image reference: ![][image1]
        if re.match(r'^!\[\]\[image\d+\]', stripped):
            m_img = re.match(r'^!\[\]\[image(\d+)\]', stripped)
            img_num = m_img.group(1)
            out_lines.append(f"""
\\begin{{figure}}[H]
\\centering
\\includegraphics[width=0.92\\textwidth]{{figure2.png}}
\\end{{figure}}
""")
            i += 1
            continue

        # Bullet list item
        if stripped.startswith('* '):
            # Collect consecutive bullet items
            bullets = []
            while i < len(lines) and lines[i].strip().startswith('* '):
                item_text = lines[i].strip()[2:].strip()
                # Some items span multiple lines (continuation lines indented or just empty-separated bullets)
                # Look ahead for continuation: a non-empty, non-bullet line
                j = i + 1
                while j < len(lines):
                    nxt = lines[j].strip()
                    if not nxt:
                        # peek further
                        k = j + 1
                        if k < len(lines) and lines[k].strip() and not lines[k].strip().startswith('* ') and not lines[k].strip().startswith('#'):
                            item_text += ' ' + lines[k].strip()
                            j = k + 1
                            continue
                        break
                    if nxt.startswith('* ') or nxt.startswith('#'):
                        break
                    item_text += ' ' + nxt
                    j += 1
                bullets.append(item_text)
                i = j
            out_lines.append('\\begin{itemize}')
            for b in bullets:
                b_processed = convert_inline(b)
                out_lines.append(f'  \\item {b_processed}')
            out_lines.append('\\end{itemize}')
            continue

        # Regular paragraph: collect continuation lines
        para_lines = [stripped]
        j = i + 1
        while j < len(lines):
            nxt = lines[j].strip()
            if not nxt:
                break
            if nxt.startswith('#') or nxt.startswith('* ') or re.match(r'^!\[\]\[image', nxt):
                break
            para_lines.append(nxt)
            j += 1
        para = ' '.join(para_lines)
        para_processed = convert_inline(para)
        out_lines.append(para_processed)
        i = j

    return '\n'.join(out_lines)


body_latex = process_body(body)

# ----------------------------------------------------------------------------
# Step 6: Build the full LaTeX document
# ----------------------------------------------------------------------------

preamble = r"""\documentclass[11pt,a4paper]{article}

% --- Encoding & language ---------------------------------------------------
\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage[english]{babel}

% --- Geometry & layout -----------------------------------------------------
\usepackage[a4paper,top=2.5cm,bottom=2.8cm,left=2.7cm,right=2.7cm]{geometry}
\usepackage{setspace}
\onehalfspacing

% --- Typography ------------------------------------------------------------
\usepackage{mathpazo}      % Palatino-like text + math
\linespread{1.05}
\usepackage{microtype}

% --- Graphics & floats -----------------------------------------------------
\usepackage{graphicx}
\usepackage{float}
\usepackage{xcolor}
\usepackage{caption}
\captionsetup{font=small,labelfont=bf,justification=justified}

% --- Lists -----------------------------------------------------------------
\usepackage{enumitem}
\setlist{itemsep=2pt,topsep=4pt,parsep=0pt}

% --- Hyperlinks ------------------------------------------------------------
\usepackage[colorlinks=true,
            linkcolor=black,
            urlcolor=blue!55!black,
            citecolor=blue!55!black,
            filecolor=blue!55!black,
            pdfauthor={Matteo Pistillo},
            pdftitle={Internal Deployment in the AI Act}]{hyperref}
\usepackage{url}
\urlstyle{same}

% --- Footnotes -------------------------------------------------------------
\usepackage[hang,flushmargin,bottom]{footmisc}
\renewcommand{\footnotelayout}{\setstretch{1.05}\small}
\setlength{\footnotesep}{8pt}

% --- Headings --------------------------------------------------------------
\usepackage{titlesec}
\titleformat{\section}{\normalfont\Large\bfseries}{}{0pt}{}
\titleformat{\subsection}{\normalfont\large\bfseries}{}{0pt}{}
\titleformat{\subsubsection}{\normalfont\normalsize\bfseries}{}{0pt}{}
\titlespacing*{\section}{0pt}{2.4ex plus 1ex minus .2ex}{1.6ex plus .2ex}
\titlespacing*{\subsection}{0pt}{2.0ex plus 1ex minus .2ex}{1.2ex plus .2ex}
\titlespacing*{\subsubsection}{0pt}{1.6ex plus .8ex minus .2ex}{0.9ex plus .2ex}

% --- Paragraph spacing -----------------------------------------------------
\setlength{\parskip}{0.6em}
\setlength{\parindent}{0pt}

% --- Headers/footers -------------------------------------------------------
\usepackage{fancyhdr}
\pagestyle{fancy}
\fancyhf{}
\fancyhead[L]{\small\itshape Internal Deployment in the AI Act}
\fancyhead[R]{\small\thepage}
\renewcommand{\headrulewidth}{0.4pt}

% --- Title block -----------------------------------------------------------
\title{\bfseries\Large Internal Deployment in the AI Act}
\author{Matteo Pistillo\\\textit{Apollo Research}}
\date{}

\begin{document}

\maketitle
\thispagestyle{empty}

\vspace{-1.5em}
\begin{center}\rule{0.65\textwidth}{0.4pt}\end{center}
\vspace{0.5em}

\begin{abstract}
\noindent
This chapter analyzes and stress-tests arguments in favor and against the inclusion of \emph{internal deployment} within the scope of the European Union (EU) Artificial Intelligence (AI) Act. Specifically, this chapter first analyzes four interpretative pathways based on Article 2(1)(a)--(c) supporting the application of the AI Act to internally deployed AI models and systems (\S2). Then, it examines possible objections and exceptions based on Articles 2(6) and 2(8), with particular attention to the complexity of the scientific R\&D exception under Article 2(6) (\S3). Finally, it illustrates how Articles 2(1), 2(6), and 2(8) can be viewed as complementary to each other, once broken down to their most plausible meaning and interpreted in conjunction with Articles 3(1), 3(3), 3(4), 3(9), 3(10), 3(11), 3(12), 3(63), and Recitals 12, 13, 21, 25, 97, 109, and 110 (\S4; Figure~\ref{fig:scope1}).
\end{abstract}

\begin{figure}[H]
\centering
\includegraphics[width=0.92\textwidth]{figure2.png}
\caption{Visualization of internal AI models and systems arguably falling \emph{within} (in yellow) and \emph{outside} (in blue) the scope of the AI Act. In summary, internal deployment triggers the application of the AI Act (Article 2(1)(a)--(c)) unless an internal AI model or system is specifically developed and deployed for the sole purpose of scientific R\&D (Article 2(6)). Pre-internal-deployment research, testing and development activity arguably falls outside the scope of the AI Act (Article 2(8)).}
\label{fig:scope1}
\end{figure}

"""

# We need to strip the abstract part of the body (we've already written it)
# The original markdown body starts with the title and abstract paragraph + Figure 1
# Let's skip everything up to and including the Figure 1 caption and start at section 1

# Find where Section 1 (Introduction) starts
intro_match = re.search(r'\\section\*\{1\\\.', body_latex)
if not intro_match:
    # Try alternate match
    intro_match = re.search(r'\\section\*\{[^}]*Introduction', body_latex)

if intro_match:
    body_latex_trimmed = body_latex[intro_match.start():]
else:
    body_latex_trimmed = body_latex

# Replace the second Figure 1 reference (the one that says "Figure 1. Visual representation...")
# Improve the figure environment in body so it has a caption and label.
# We'll detect figure blocks and add captions where applicable. For simplicity, keep them plain.

postamble = r"""

\end{document}
"""

full = preamble + body_latex_trimmed + postamble

with open('/home/claude/latex_project/main.tex', 'w') as f:
    f.write(full)

print(f"\nWrote main.tex: {len(full)} chars")
print(f"First 600 chars of body_latex_trimmed:\n{body_latex_trimmed[:600]}")

